Picture What you Read

Visualization refers to our ability to create an image in our head based on the text we read or the words we hear. It is one of the many skills that makes reading comprehension possible. Convolutional Neural Networks (CNN) are an excellent tool for recognizing and classifying text documents. In addition, it can generate images conditioned on natural language. In this work, we utilize CNNs capabilities to generate realistic images representative of the text illustrating the semantic concept. We conducted various experiments to highlight the capacity of the proposed model to generate representative images of the text descriptions used as input to the proposed model.

==> images/plot/lambda.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "%matplotlib inline\n",
    "from matplotlib import rc\n",
    "import seaborn as sns\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for using latex in plt it requires one installation:\n",
    "# $ sudo apt install dvipng\n",
    "rc('font', **{'family': 'sans-serif', 'sans-serif': ['Helvetica']})\n",
    "rc('font', **{'family': 'serif', 'serif': ['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# lambda values\n",
    "x = np.array([0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2])\n",
    "# accuracies\n",
    "y = np.array([0.756631, 0.863179, 0.887050, 0.874794, 0.890662, 0.886821, 0.884077, 0.880648, 0.870724, 0.882385, 0.863271])\n",
    "# palette GnBu_d, rocket\n",
    "g = sns.barplot(x=x, y=y, palette=\"GnBu_d\")\n",
    "\n",
    "g.set_ylim(0.6,0.95)\n",
    "\n",
    "for i, y1 in enumerate(y):\n",
    "    st = \"{%.1f}\"%(y1*100)\n",
    "    g.text(i, y1, st + '\\%', color='black', ha=\"center\")\n",
    "\n",
    "g.set_ylabel(\"Accuracy\")\n",
    "g.set_xlabel(\"$\\lambda$\")\n",
    "g.set_title(\"Best $\\lambda$ parameter estimatation\")\n",
    "\n",
    "fig = g.get_figure()\n",
    "fig.savefig(\"output.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

